Social Navigation in Crowded Environments with Model Predictive Control and Deep Learning-Based Human Trajectory Prediction

Crowd navigation has received increasing attention from researchers over the last few decades, resulting in the emergence of numerous approaches aimed at addressing this problem to date. Our proposed approach couples agent motion prediction and planning to avoid the freezing robot problem while simultaneously capturing multi-agent social interactions by utilizing a state-of-the-art trajectory prediction model i.e., social long short-term memory model (Social-LSTM). Leveraging the output of Social-LSTM for the prediction of future trajectories of pedestrians at each time-step given the robot's possible actions, our framework computes the optimal control action using Model Predictive Control (MPC) for the robot to navigate among pedestrians. We demonstrate the effectiveness of our proposed approach in multiple scenarios of simulated crowd navigation and compare it against several state-of-the-art reinforcement learning-based methods.

==> Results/agent.py <==
import numpy as np
from numpy.linalg import norm
import abc
import logging
from crowd_sim.envs.policy.policy_factory import policy_factory
from crowd_sim.envs.utils.action import ActionXY, ActionRot
from crowd_sim.envs.utils.state import ObservableState, FullState


class Agent(object):
    def __init__(self, config, section):
        """
        Base class for robot and human. Have the physical attributes of an agent.

        """
        self.visible = config.getboolean(section, 'visible')
        self.v_pref = config.getfloat(section, 'v_pref')
        self.radius = config.getfloat(section, 'radius')
        self.policy = policy_factory[config.get(section, 'policy')]()
        self.sensor = config.get(section, 'sensor')
        self.kinematics = self.policy.kinematics if self.policy is not None else None
        self.px = None
        self.py = None
        self.gx = None
        self.gy = None
        self.vx = None
        self.vy = None
        self.theta = None
        self.time_step = None

    def print_info(self):
        logging.info('Agent is {} and has {} kinematic constraint'.format(
            'visible' if self.visible else 'invisible', self.kinematics))

    def set_policy(self, policy):
        self.policy = policy
        self.kinematics = policy.kinematics

    def sample_random_attributes(self):
        """
        Sample agent radius and v_pref attribute from certain distribution
        :return:
        """
        self.v_pref = np.random.uniform(0.5, 1.5)
        self.radius = np.random.uniform(0.3, 0.5)

    def set(self, px, py, gx, gy, vx, vy, theta, radius=None, v_pref=None):
        self.px = px
        self.py = py
        self.gx = gx
        self.gy = gy
        self.vx = vx
        self.vy = vy
        self.theta = theta
        if radius is not None:
            self.radius = radius
        if v_pref is not None:
            self.v_pref = v_pref

    def set_visibility(self, robot_vis = False):
        self.visible = robot_vis

    def get_observable_state(self):
        return ObservableState(self.px, self.py, self.vx, self.vy, self.radius)

    def get_next_observable_state(self, action):
        self.check_validity(action)
        pos = self.compute_position(action, self.time_step)
        next_px, next_py = pos
        if self.kinematics == 'holonomic':
            next_vx = action.vx
            next_vy = action.vy
        else:
            next_theta = self.theta + action.r
            next_vx = action.v * np.cos(next_theta)
            next_vy = action.v * np.sin(next_theta)
        return ObservableState(next_px, next_py, next_vx, next_vy, self.radius)

    def get_full_state(self):
        return FullState(self.px, self.py, self.vx, self.vy, self.radius, self.gx, self.gy, self.v_pref, self.theta)

    def get_position(self):
        return self.px, self.py

    def set_position(self, position):
        self.px = position[0]
        self.py = position[1]

    def get_goal_position(self):
        return self.gx, self.gy

    def get_velocity(self):
        return self.vx, self.vy

    def set_velocity(self, velocity):
        self.vx = velocity[0]
        self.vy = velocity[1]

    @abc.abstractmethod
    def act(self, ob):
        """
        Compute state using received observation and pass it to policy

        """
        return

    def check_validity(self, action):
        if self.kinematics == 'holonomic':
            assert isinstance(action, ActionXY)
        else:
            assert isinstance(action, ActionRot)

    def compute_position(self, action, delta_t):
        self.check_validity(action)
        if self.kinematics == 'holonomic':
            px = self.px + action.vx * delta_t
            py = self.py + action.vy * delta_t
        else:
            theta = self.theta + action.r
            px = self.px + np.cos(theta) * action.v * delta_t
            py = self.py + np.sin(theta) * action.v * delta_t

        return px, py

    def step(self, action):
        """
        Perform an action and update the state
        """
        self.check_validity(action)
        pos = self.compute_position(action, self.time_step)
        self.px, self.py = pos
        if self.kinematics == 'holonomic':
            self.vx = action.vx
            self.vy = action.vy
        else:
            self.theta = (self.theta + action.r) % (2 * np.pi)
            self.vx = action.v * np.cos(self.theta)
            self.vy = action.v * np.sin(self.theta)

    def reached_destination(self):
        return norm(np.array(self.get_position()) - np.array(self.get_goal_position())) < self.radius



==> Results/crowd_sim.py <==
import logging
import gym
import matplotlib.lines as mlines
import numpy as np
import rvo2
from matplotlib import patches
from numpy.linalg import norm
from crowd_sim.envs.utils.human import Human
from crowd_sim.envs.utils.info import *
from crowd_sim.envs.utils.utils import *

class CrowdSim(gym.Env):
    metadata = {'render.modes': ['human']}

    def __init__(self):
        """
        Movement simulation for n+1 agents
        Agent can either be human or robot.
        humans are controlled by a unknown and fixed policy.
        robot is controlled by a known and learnable policy.

        """
        self.time_limit = None
        self.time_step = None
        self.humans = None
        self.global_time = None
        self.human_times = None
        # reward function
        self.success_reward = None
        self.collision_penalty = None
        self.discomfort_dist = None
        self.discomfort_penalty_factor = None
        # simulation configuration
        self.config = None
        self.case_capacity = None
        self.case_size = None
        self.case_counter = None
        self.randomize_attributes = None
        self.train_val_sim = None
        self.test_sim = None
        self.square_width = None
        self.circle_radius = None
        self.human_num = None
        self.robot_num = None
        # for visualization
        self.states = None
        self.action_values = None
        self.attention_weights = None
        self.robot = []

    def configure(self, config):
        self.config = config
        self.time_limit = config.getint('env', 'time_limit')
        self.time_step = config.getfloat('env', 'time_step')
        self.randomize_attributes = config.getboolean('env', 'randomize_attributes')
        self.success_reward = config.getfloat('reward', 'success_reward')
        self.collision_penalty = config.getfloat('reward', 'collision_penalty')
        self.discomfort_dist = config.getfloat('reward', 'discomfort_dist')
        self.discomfort_penalty_factor = config.getfloat('reward', 'discomfort_penalty_factor')
        if self.config.get('humans', 'policy') == 'orca':
            self.case_capacity = {'train': np.iinfo(np.uint32).max - 2000, 'val': 1000, 'test': 1000}
            self.case_size = {'train': np.iinfo(np.uint32).max - 2000, 'val': config.getint('env', 'val_size'),
                              'test': config.getint('env', 'test_size')}
            self.train_val_sim = config.get('sim', 'train_val_sim')
            self.test_sim = config.get('sim', 'test_sim')
            self.square_width = config.getfloat('sim', 'square_width')
            self.circle_radius = config.getfloat('sim', 'circle_radius')
            self.human_num = config.getint('sim', 'human_num')
            try:
                self.robot_num = config.getint('sim', 'robot_num')
            except:
                self.robot_num = 1
        else:
            raise NotImplementedError
        self.case_counter = {'train': 0, 'test': 0, 'val': 0}

        logging.info('human number: {}'.format(self.human_num))
        if self.randomize_attributes:
            logging.info("Randomize human's radius and preferred speed")
        else:
            logging.info("Not randomize human's radius and preferred speed")
        logging.info('Training simulation: {}, test simulation: {}'.format(self.train_val_sim, self.test_sim))
        logging.info('Square width: {}, circle width: {}'.format(self.square_width, self.circle_radius))

    def set_robot(self, robot):
        self.robot.append(robot)

    def generate_random_human_position(self, human_num, rule):
        """
        Generate human position according to certain rule
        Rule square_crossing: generate start/goal position at two sides of y-axis
        Rule circle_crossing: generate start position on a circle, goal position is at the opposite side

        :param human_num:
        :param rule:
        :return:
        """
        # initial min separation distance to avoid danger penalty at beginning
        if rule == 'square_crossing':
            self.humans = []
            for i in range(human_num):
                self.humans.append(self.generate_square_crossing_human())
        elif rule == 'circle_crossing':
            self.humans = []
            for i in range(human_num):
                self.humans.append(self.generate_circle_crossing_human())
        elif rule == 'mixed':
            # mix different raining simulation with certain distribution
            static_human_num = {0: 0.05, 1: 0.2, 2: 0.2, 3: 0.3, 4: 0.1, 5: 0.15}
            dynamic_human_num = {1: 0.3, 2: 0.3, 3: 0.2, 4: 0.1, 5: 0.1}
            static = True if np.random.random() < 0.2 else False
            prob = np.random.random()
            for key, value in sorted(static_human_num.items() if static else dynamic_human_num.items()):
                if prob - value <= 0:
                    human_num = key
                    break
                else:
                    prob -= value
            self.human_num = human_num
            self.humans = []
            if static:
                # randomly initialize static objects in a square of (width, height)
                width = 4
                height = 8
                if human_num == 0:
                    human = Human(self.config, 'humans')
                    human.set(0, -10, 0, -10, 0, 0, 0)
                    self.humans.append(human)
                for i in range(human_num):
                    human = Human(self.config, 'humans')
                    if np.random.random() > 0.5:
                        sign = -1
                    else:
                        sign = 1
                    while True:
                        px = np.random.random() * width * 0.5 * sign
                        py = (np.random.random() - 0.5) * height
                        collide = False
                        for agent in self.robot + self.humans:
                            if norm((px - agent.px, py - agent.py)) < human.radius + agent.radius + self.discomfort_dist:
                                collide = True
                                break
                        if not collide:
                            break
                    human.set(px, py, px, py, 0, 0, 0)
                    self.humans.append(human)
            else:
                # the first 2 two humans will be in the circle crossing scenarios
                # the rest humans will have a random starting and end position
                for i in range(human_num):
                    if i < 2:
                        human = self.generate_circle_crossing_human()
                    else:
                        human = self.generate_square_crossing_human()
                    self.humans.append(human)
        else:
            raise ValueError("Rule doesn't exist")

    def generate_circle_crossing_human(self):
        human = Human(self.config, 'humans')
        if self.randomize_attributes:
            human.sample_random_attributes()
        while True:
            angle = np.random.random() * np.pi * 2
            # add some noise to simulate all the possible cases robot could meet with human
            px_noise = (np.random.random() - 0.5) * human.v_pref
            py_noise = (np.random.random() - 0.5) * human.v_pref
            px = self.circle_radius * np.cos(angle) + px_noise
            py = self.circle_radius * np.sin(angle) + py_noise
            collide = False
            for agent in self.robot + self.humans:
                min_dist = human.radius + agent.radius + self.discomfort_dist + 0.1
                if norm((px - agent.px, py - agent.py)) < min_dist or \
                        norm((-px - agent.gx, -py - agent.gy)) < min_dist:
                    collide = True
                    break
            if not collide:
                break
        human.set(px, py, -px, -py, 0, 0, 0)
        return human

    def generate_random_crossing_human(self):
        human = Human(self.config, 'humans')
        if self.randomize_attributes:
            human.sample_random_attributes()
        if np.random.random() > 0.5:
            sign = -1
        else:
            sign = 1
        while True:
            px = np.random.random() * self.square_width * 0.5 * sign
            py = (np.random.random() - 0.5) * self.square_width
            collide = False
            for agent in self.robot + self.humans:
                if norm((px - agent.px, py - agent.py)) < human.radius + agent.radius + self.discomfort_dist + 0.1:
                    collide = True
                    break
            if not collide:
                break
        while True:
            gx = np.random.random() * self.square_width * 0.5 * -sign
            gy = (np.random.random() - 0.5) * self.square_width
            collide = False
            for agent in self.robot + self.humans:
                if norm((gx - agent.gx, gy - agent.gy)) < human.radius + agent.radius + self.discomfort_dist + 0.1:
                    collide = True
                    break
            if not collide:
                break
        human.set(px, py, gx, gy, 0, 0, 0)
        return human

    def generate_square_crossing_human(self):
        human = Human(self.config, 'humans')
        if self.randomize_attributes:
            human.sample_random_attributes()
        if np.random.random() > 0.5:
            sign = -1
        else:
            sign = 1
        idx = 0 # to avoid looping forever
        while True:
            idx += 1
            px = np.random.uniform(0.75, 1.0) * self.square_width * 0.5 * sign
            py = (np.random.random() - 0.5) * self.square_width
            collide = False
            for agent in self.robot + self.humans:
                if norm((px - agent.px, py - agent.py)) < human.radius + agent.radius + self.discomfort_dist + 0.1:
                    collide = True
                    break
            if (not collide) or idx > 100:
                break
        idx = 0 # to avoid looping forever
        while True:
            idx += 1
            gx = -px + (np.random.random() - 0.5) # np.random.random() * self.square_width * 0.5 * -sign
            gy = py + (np.random.random() - 0.5) # (np.random.random() - 0.5) * self.square_width
            collide = False
            for agent in self.robot + self.humans:
                if norm((gx - agent.gx, gy - agent.gy)) < human.radius + agent.radius + self.discomfort_dist + 0.1:
                    collide = True
                    break
            if (not collide) or idx > 100:
                break
        human.set(px, py, gx, gy, 0, 0, 0)
        return human

    def get_human_times(self):
        """
        Run the whole simulation to the end and compute the average time for human to reach goal.
        Once an agent reaches the goal, it stops moving and becomes an obstacle
        (doesn't need to take half responsibility to avoid collision).

        :return:
        """
        # centralized orca simulator for all humans
        if not self.robot.reached_destination():
            raise ValueError('Episode is not done yet')
        params = (10, 10, 5, 5)
        sim = rvo2.PyRVOSimulator(self.time_step, *params, 0.3, 1)
        sim.addAgent(self.robot.get_position(), *params, self.robot.radius, self.robot.v_pref,
                     self.robot.get_velocity())
        for human in self.humans:
            sim.addAgent(human.get_position(), *params, human.radius, human.v_pref, human.get_velocity())

        max_time = 1000
        while not all(self.human_times):
            for i, agent in enumerate(self.robot + self.humans):
                vel_pref = np.array(agent.get_goal_position()) - np.array(agent.get_position())
                if norm(vel_pref) > 1:
                    vel_pref /= norm(vel_pref)
                sim.setAgentPrefVelocity(i, tuple(vel_pref))
            sim.doStep()
            self.global_time += self.time_step
            if self.global_time > max_time:
                logging.warning('Simulation cannot terminate!')
            for i, human in enumerate(self.humans):
                if self.human_times[i] == 0 and human.reached_destination():
                    self.human_times[i] = self.global_time

            # for visualization
            self.robot.set_position(sim.getAgentPosition(0))
            for i, human in enumerate(self.humans):
                human.set_position(sim.getAgentPosition(i + 1))
            self.states.append([[robot.get_full_state() for robot in self.robot], [human.get_full_state() for human in self.humans]])

        del sim
        return self.human_times

    def reset(self, phase='test', test_case=None):
        """
        Set px, py, gx, gy, vx, vy, theta for robot and humans
        :return:
        """
        if len(self.robot) == 0:
            raise AttributeError('There is no robot!')
        assert phase in ['train', 'val', 'test']
        if test_case is not None:
            self.case_counter[phase] = test_case
        self.global_time = 0
        if phase == 'test':
            self.human_times = [0] * self.human_num
        else:
            self.human_times = [0] * (self.human_num if self.robot[0].policy.multiagent_training else 1)
        if not self.robot[0].policy.multiagent_training:
            self.train_val_sim = 'circle_crossing'

        if self.config.get('humans', 'policy') == 'trajnet':
            raise NotImplementedError
        else:
            counter_offset = {'train': self.case_capacity['val'] + self.case_capacity['test'],
                              'val': 0, 'test': self.case_capacity['val']}
            if self.case_counter[phase] >= 0:
                np.random.seed(counter_offset[phase] + self.case_counter[phase])
                if phase in ['train', 'val']:
                    human_num = self.human_num if self.robot.policy.multiagent_training else 1
                    self.generate_random_human_position(human_num=human_num, rule=self.train_val_sim)
                else:
                    self.generate_random_human_position(human_num=self.human_num, rule=self.test_sim)
                # case_counter is always between 0 and case_size[phase]
                self.case_counter[phase] = (self.case_counter[phase] + 1) % self.case_size[phase]
            else:
                assert phase == 'test'
                if self.case_counter[phase] == -1:
                    # for debugging purposes
                    self.human_num = 3
                    self.humans = [Human(self.config, 'humans') for _ in range(self.human_num)]
                    self.humans[0].set(0, -6, 0, 5, 0, 0, np.pi / 2)
                    self.humans[1].set(-5, -5, -5, 5, 0, 0, np.pi / 2)
                    self.humans[2].set(5, -5, 5, 5, 0, 0, np.pi / 2)
                else:
                    raise NotImplementedError

        for agent in self.robot + self.humans:
            agent.time_step = self.time_step
            agent.policy.time_step = self.time_step

        self.states = list()
        if hasattr(self.robot[0].policy, 'action_values'):
            self.action_values = list()
        if hasattr(self.robot[0].policy, 'get_attention_weights'):
            self.attention_weights = list()

        # get current observation
        if self.robot[0].sensor == 'coordinates':
            ob = [human.get_observable_state() for human in self.humans]
        elif self.robot[0].sensor == 'RGB':
            raise NotImplementedError

        return ob

    def onestep_lookahead(self, action):
        actions = list(); actions.append(action)
        return self.step(actions, update=False)

    def step(self, action, update=True):
        """
        Compute actions for all agents, detect collision, update environment and return (ob, reward, done, info)

        """
        human_actions = []
        for human in self.humans:
            # observation for humans is always coordinates
            ob = [other_human.get_observable_state() for other_human in self.humans if other_human != human]
            ob += [robot.get_observable_state() for robot in self.robot if robot.visible]
            human_actions.append(human.act(ob))
        # print(f"Robot is visible: {self.robot[0].visible}")

        # Check comfort 
        discomfort = False; rho = 1.2
        for i, human in enumerate(self.humans):
            for j, robot in enumerate(self.robot):
                ph1 = [human.px, human.py]
                ph2 = [human.px + rho*human.vx, human.py + rho*human.vy]
                pr1 = [robot.px, robot.py]
                pr2 = [robot.px + rho*robot.vx, robot.py + rho*robot.vy]
                if intersect(ph1, ph2, pr1, pr2):
                    discomfort = True
                    break

        # collision detection
        dmin = float('inf')
        collision = False
        for i, human in enumerate(self.humans):
            for j, robot in enumerate(self.robot):
                px = human.px - robot.px
                py = human.py - robot.py
                if robot.kinematics == 'holonomic':
                    vx = human.vx - action[j].vx
                    vy = human.vy - action[j].vy
                else:
                    vx = human.vx - action[j].v * np.cos(action[j].r + robot.theta)
                    vy = human.vy - action[j].v * np.sin(action[j].r + robot.theta)
                ex = px + vx * self.time_step
                ey = py + vy * self.time_step
                # closest distance between boundaries of two agents
                closest_dist = point_to_segment_dist(px, py, ex, ey, 0, 0) - human.radius - robot.radius
                if closest_dist < 0:
                    collision = True
                    # logging.debug("Collision: distance between robot and p{} is {:.2E}".format(i, closest_dist))
                    break
                elif closest_dist < dmin:
                    dmin = closest_dist

        # collision detection between humans
        human_num = len(self.humans)
        for i in range(human_num):
            for j in range(i + 1, human_num):
                dx = self.humans[i].px - self.humans[j].px
                dy = self.humans[i].py - self.humans[j].py
                dist = (dx ** 2 + dy ** 2) ** (1 / 2) - self.humans[i].radius - self.humans[j].radius
                if dist < 0:
                    # detect collision but don't take humans' collision into account
                    logging.debug('Collision happens between humans in step()')

        # check if reaching the goal
        end_position = [np.array(self.robot[i].compute_position(action[i], self.time_step)) for i in range(self.robot_num)]
        reaching_goal = [norm(end_position[i] - np.array(self.robot[i].get_goal_position())) < self.robot[i].radius for i in range(self.robot_num)]

        if self.global_time >= self.time_limit - 1:
            reward = 0
            done = True
            info = Timeout()
        elif collision:
            reward = self.collision_penalty
            done = True
            info = Collision()
        elif all(reaching_goal):
            reward = self.success_reward
            done = True
            info = ReachGoal()
            # if discomfort:
            #     reward = self.success_reward
            #     # done = False
            #     info = Discomfort()
        elif dmin < self.discomfort_dist:
            # only penalize agent for getting too close if it's visible
            # adjust the reward based on FPS
            reward = (dmin - self.discomfort_dist) * self.discomfort_penalty_factor * self.time_step
            done = False
            info = Danger(dmin)
        elif discomfort:
            # "preojected paths" intersects
            reward = 0
            done = False
            info = Discomfort()
        else:
            reward = 0
            done = False
            info = Nothing()

        if update:
            # store state, action value and attention weights
            self.states.append([[robot.get_full_state() for robot in self.robot], [human.get_full_state() for human in self.humans]])
            if hasattr(self.robot[0].policy, 'action_values'):
                self.action_values.append(self.robot[0].policy.action_values)
            if hasattr(self.robot[0].policy, 'get_attention_weights'):
                self.attention_weights.append(self.robot[0].policy.get_attention_weights())

            # update all agents
            for j, robot in enumerate(self.robot):
                robot.step(action[j])
            for i, human_action in enumerate(human_actions):
                self.humans[i].step(human_action)
            self.global_time += self.time_step
            for i, human in enumerate(self.humans):
                # only record the first time the human reaches the goal
                if self.human_times[i] == 0 and human.reached_destination():
                    self.human_times[i] = self.global_time

            # compute the observation
            if self.robot[0].sensor == 'coordinates':
                ob = [human.get_observable_state() for human in self.humans]
            elif self.robot[0].sensor == 'RGB':
                raise NotImplementedError
        else:
            if self.robot[0].sensor == 'coordinates':
                ob = [human.get_next_observable_state(action) for human, action in zip(self.humans, human_actions)]
            elif self.robot[0].sensor == 'RGB':
                raise NotImplementedError

        return ob, reward, done, info

    def render(self, mode='human', output_file=None):
        from matplotlib import animation
        import matplotlib.pyplot as plt
        plt.rcParams['animation.ffmpeg_path'] = '/usr/bin/ffmpeg'

        x_offset = 0.11
        y_offset = 0.11
        cmap = plt.cm.get_cmap('hsv', 10)
        robot_color = 'blue'
        goal_color = 'red'
        arrow_color = 'red'
        arrow_style = patches.ArrowStyle("->", head_length=4, head_width=2)

        if mode == 'human':
            fig, ax = plt.subplots(figsize=(7, 7))
            ax.set_xlim(-4, 4)
            ax.set_ylim(-4, 4)
            for human in self.humans:
                human_circle = plt.Circle(human.get_position(), human.radius, fill=False, color='b')
                ax.add_artist(human_circle)
            ax.add_artist(plt.Circle(self.robot.get_position(), self.robot.radius, fill=True, color='r'))
            plt.show()
        elif mode == 'traj':
            fig, ax = plt.subplots(figsize=(7, 7))
            ax.tick_params(labelsize=16)
            ax.set_xlim(-7, 7)
            ax.set_ylim(-7, 7)
            ax.set_xlabel('x(m)', fontsize=16)
            ax.set_ylabel('y(m)', fontsize=16)

            robot_positions = [[self.states[i][0][j].position for j in range(len(self.robot))]
                               for i in range(len(self.states))]
            human_positions = [[self.states[i][1][j].position for j in range(len(self.humans))]
                               for i in range(len(self.states))]
            for k in range(len(self.states)):
                if k % 4 == 0 or k == len(self.states) - 1:
                    robots = [plt.Circle(robot_positions[k][i], self.robot[i].radius, fill=True, color=robot_color) 
                             for i in range(len(self.robot))]
                    humans = [plt.Circle(human_positions[k][i], self.humans[i].radius, fill=False, color=cmap(i))
                              for i in range(len(self.humans))]
                    for robot in robots:
                        ax.add_artist(robot)
                    for human in humans:
                        ax.add_artist(human)
                # add time annotation
                global_time = k * self.time_step
                if global_time % 4 == 0 or k == len(self.states) - 1:
                    agents = humans + robots
                    times = [plt.text(agents[i].center[0] - x_offset, agents[i].center[1] - y_offset,
                                      '{:.1f}'.format(global_time),
                                      color='black', fontsize=14) for i in range(self.human_num + 1)]
                    for time in times:
                        ax.add_artist(time)
                if k != 0:
                    nav_directions = [plt.Line2D((self.states[k - 1][0][i].px, self.states[k][0][i].px),
                                               (self.states[k - 1][0][i].py, self.states[k][0][i].py),
                                               color=robot_color, ls='solid')
                                        for i in range(self.robot_num)]
                    human_directions = [plt.Line2D((self.states[k - 1][1][i].px, self.states[k][1][i].px),
                                                   (self.states[k - 1][1][i].py, self.states[k][1][i].py),
                                                   color=cmap(i), ls='solid')
                                        for i in range(self.human_num)]
                    for nav_direction in nav_directions:
                        ax.add_artist(nav_direction)
                    for human_direction in human_directions:
                        ax.add_artist(human_direction)
            plt.legend(robots, ['Robot'], fontsize=16)
            if output_file is not None:
                plt.savefig(output_file)
            else:
                plt.show()
        elif mode == 'video':
            fig, ax = plt.subplots(figsize=(7, 7))
            ax.tick_params(labelsize=16)

            ax.set_xlim(-7, 7)
            ax.set_ylim(-7, 7)
            ax.set_xlabel('x(m)', fontsize=16)
            ax.set_ylabel('y(m)', fontsize=16)

            # add robot and its goal
            robot_positions = [[self.states[i][0][j].position for j in range(self.robot_num)]
                               for i in range(len(self.states))]            
            goal = [mlines.Line2D([self.states[0][0][j].gx], [self.states[0][0][j].gy], color=goal_color, marker='*', linestyle='None', markersize=15, label='Goal')
                    for j in range(self.robot_num)]
            robots = [plt.Circle(robot_positions[0][j], self.robot[j].radius, fill=True, color=robot_color) 
                    for j in range(self.robot_num)]
            for j, robot in enumerate(robots):
                ax.add_artist(robot)
                ax.add_artist(goal[j])
            plt.legend([robots[0], goal[0]], ['Robot', 'Goal'], fontsize=16)

            # add humans and their numbers
            human_positions = [[state[1][j].position for j in range(len(self.humans))] for state in self.states]
            humans = [plt.Circle(human_positions[0][i], self.humans[i].radius, fill=False)
                      for i in range(len(self.humans))]
            human_numbers = [plt.text(humans[i].center[0] - x_offset, humans[i].center[1] - y_offset, str(i),
                                      color='black', fontsize=12) for i in range(len(self.humans))]
            for i, human in enumerate(humans):
                ax.add_artist(human)
                ax.add_artist(human_numbers[i])

            # add time annotation
            time = plt.text(-1, 5, 'Time: {}'.format(0), fontsize=16)
            ax.add_artist(time)

            # compute attention scores
            if self.attention_weights is not None:
                attention_scores = [
                    plt.text(-5.5, 5 - 0.5 * i, 'Human {}: {:.2f}'.format(i + 1, self.attention_weights[0][i]),
                             fontsize=16) for i in range(len(self.humans))]

            # compute orientation in each step and use arrow to show the direction
            radius = self.robot[0].radius
            if self.robot[0].kinematics == 'unicycle': ## TO DO LATER
                orientation = [((state[0].px, state[0].py), (state[0].px + radius * np.cos(state[0].theta),
                                                             state[0].py + radius * np.sin(state[0].theta))) for state in self.states]
                orientations = [orientation]
            else:
                orientations = []
                for i in range(self.human_num + self.robot_num):
                    orientation = []
                    for state in self.states:
                        if i < self.robot_num:
                            agent_state = state[0][i]
                        else:
                            agent_state = state[1][i-self.robot_num]
                        theta = np.arctan2(agent_state.vy, agent_state.vx)
                        orientation.append(((agent_state.px, agent_state.py), (agent_state.px + radius * np.cos(theta),
                                             agent_state.py + radius * np.sin(theta))))
                    orientations.append(orientation)
            arrows = [patches.FancyArrowPatch(*orientation[0], color=arrow_color, arrowstyle=arrow_style)
                      for orientation in orientations]
            for arrow in arrows:
                ax.add_artist(arrow)
            global_step = 0

            def update(frame_num):
                nonlocal global_step
                nonlocal arrows
                global_step = frame_num
                for j, robot in enumerate(robots):
                    robot.center = robot_positions[frame_num][j]
                for i, human in enumerate(humans):
                    human.center = human_positions[frame_num][i]
                    human_numbers[i].set_position((human.center[0] - x_offset, human.center[1] - y_offset))
                    for arrow in arrows:
                        arrow.remove()
                    arrows = [patches.FancyArrowPatch(*orientation[frame_num], color=arrow_color,
                                                      arrowstyle=arrow_style) for orientation in orientations]
                    for arrow in arrows:
                        ax.add_artist(arrow)
                    if self.attention_weights is not None:
                        human.set_color(str(self.attention_weights[frame_num][i]))
                        attention_scores[i].set_text('human {}: {:.2f}'.format(i, self.attention_weights[frame_num][i]))

                time.set_text('Time: {:.2f}'.format(frame_num * self.time_step))

            def plot_value_heatmap():
                assert self.robot.kinematics == 'holonomic'
                for agent in [self.states[global_step][0]] + self.states[global_step][1]:
                    print(('{:.4f}, ' * 6 + '{:.4f}').format(agent.px, agent.py, agent.gx, agent.gy,
                                                             agent.vx, agent.vy, agent.theta))
                # when any key is pressed draw the action value plot
                fig, axis = plt.subplots()
                speeds = [0] + self.robot.policy.speeds
                rotations = self.robot.policy.rotations + [np.pi * 2]
                r, th = np.meshgrid(speeds, rotations)
                z = np.array(self.action_values[global_step % len(self.states)][1:])
                z = (z - np.min(z)) / (np.max(z) - np.min(z))
                z = np.reshape(z, (16, 5))
                polar = plt.subplot(projection="polar")
                polar.tick_params(labelsize=16)
                mesh = plt.pcolormesh(th, r, z, vmin=0, vmax=1)
                plt.plot(rotations, r, color='k', ls='none')
                plt.grid()
                cbaxes = fig.add_axes([0.85, 0.1, 0.03, 0.8])
                cbar = plt.colorbar(mesh, cax=cbaxes)
                cbar.ax.tick_params(labelsize=16)
                plt.show()

            def on_click(event):
                anim.running ^= True
                if anim.running:
                    anim.event_source.stop()
                    if hasattr(self.robot.policy, 'action_values'):
                        plot_value_heatmap()
                else:
                    anim.event_source.start()

            fig.canvas.mpl_connect('key_press_event', on_click)
            anim = animation.FuncAnimation(fig, update, frames=len(self.states), interval=self.time_step * 500)
            anim.running = True

            if output_file is not None:
                ffmpeg_writer = animation.writers['ffmpeg']
                writer = ffmpeg_writer(fps=8, metadata=dict(artist='Me'), bitrate=1800)
                anim.save(output_file, writer=writer)
            else:
                plt.show()
        else:
            raise NotImplementedError


==> Results/statistics_single_robot.py <==
import configparser
import argparse
import os
import torch
import numpy as np
import random
import gym
import logging
# casadi
import casadi as ca

from crowd_nav.policy.policy_factory import policy_factory
from crowd_nav.utils.frames import FrameStack, latest_frame
from crowd_sim.envs.utils.robot import Robot
from crowd_sim.envs.utils.state import JointState
from crowd_sim.envs.utils.action import ActionXY
from crowd_sim.envs.utils.info import *

from utils import *
from mpc import *
from nonlinearMPC import *

import crowd_nav
import trajnetbaselines
crowd_nav_path = os.path.dirname(crowd_nav.__file__)
trajnet_path = os.path.dirname(trajnetbaselines.__file__) 
import pandas as pd

class Args:
    env_config = 'configs/env.config'
    policy_config = 'configs/policy.config'
    output_file = None
    traj = True

    def __init__(self, policy, test_case, scen = 'circle', human_num = 5, robot_vis = False, n_sim = 1000):
        self.policy = policy
        self.test_case = test_case
        self.human_num = human_num
        self.robot_vis = robot_vis # robot visible or invisible to humans
        self.n_sim = n_sim # number of simulations
        if scen == 'circle':
            self.square = False; self.circle = True
        elif scen == 'square':
            self.square = True; self.circle = False
        else:
            raise NotImplementedError

    def gen_robot_ic(self, env):
        th = 2*np.pi*self.test_case/self.n_sim
        robot_ix = env.circle_radius*np.cos(th)
        robot_iy = env.circle_radius*np.sin(th)
        return [robot_ix, robot_iy]

def run(args):
    phase = 'test' # test, not train
    control_policy = args.policy # 'mpc', 'sarl', 'cadrl', 'lstm_rl'
    # print("Control policy:", control_policy)

    if control_policy in ['lstm_rl', 'sail']: # a bug in CrownNav does not allow us to train lstm_rl on gpu
        device = "cpu"
    else:
        device = torch.device("cuda:0" if torch.cuda.is_available() else "cpu")
    env_config_file = os.path.join(crowd_nav_path, args.env_config)
    # configure environment
    env_config = configparser.RawConfigParser()
    env_config.read(env_config_file)
    env = gym.make('CrowdSim-v0')
    env.configure(env_config)
    if args.square:
        env.test_sim = 'square_crossing'
    if args.circle:
        env.test_sim = 'circle_crossing'
    env.human_num = args.human_num
    N_H = env.human_num; N_R = env.robot_num; T = env.time_step
    org = args.gen_robot_ic(env) #[0.0, -5.5] # generating robot initial conditions equally distanced on a circumference (circle)
    # org = [0.0, -5] # hardcoded

    if control_policy != 'mpc': # RL policy
        # configure policy
        policy_config_file = os.path.join(crowd_nav_path, args.policy_config)
        policy = policy_factory[control_policy]()
        policy_config = configparser.RawConfigParser()
        policy_config.read(policy_config_file)
        policy.configure(policy_config)
    
        if control_policy == 'sail':
            model_weights = os.path.join(crowd_nav_path, 'trained_model', control_policy, 'policy_net.pth')
        else:
            model_weights = os.path.join(crowd_nav_path, 'trained_models_v2', control_policy, 'rl_model.pth')
        if policy.trainable:
            policy.get_model().load_state_dict(torch.load(model_weights))

        policy.set_phase(phase)
        policy.set_device(device)
        policy.set_env(env)
        # Initialize a robot
        robot = Robot(env_config, 'robot')
        robot.set_policy(policy)
        robot.set(org[0], org[1], -org[0], -org[1], 0, 0, np.pi/2) 
        robot.set_visibility(args.robot_vis)
        env.set_robot(robot)
        # Start the simulation
        ob = env.reset(phase, args.test_case)
        done = False
        last_actions = ActionXY(0.0, 0.0); last_acc = (0.0, 0.0)
        collision = False; discomfort = False; success = False; timeout = False
        jerk_intg = 0.0; acc_intg = 0.0 
        if control_policy == 'sail':
            num_human_in_policy = policy.model.num_human
        else: 
            num_human_in_policy = N_H#policy.model.num_human
        num_human_in_env = len(ob)

        while not done:
            if control_policy == 'sail':
                ob = latest_frame(ob, num_human_in_policy)
            action = robot.act(ob) # for 'holonomic' model, actions include vx, vy
            actions = list(); actions.append(action)
            ob, _, done, info = env.step(actions)
            current_pos = np.array(robot.get_position())
            acc = [(action.vx-last_actions.vx)/T, (action.vy-last_actions.vy)/T]
            jrate = [(acc[0]-last_acc[0])/T, (acc[1]-last_acc[1])/T]
            acc_intg += T*(acc[0]**2 + acc[1]**2); jerk_intg += T*(jrate[0]**2 + jrate[1]**2)
            last_actions = action; last_acc = acc
            if isinstance(info, ReachGoal):
                success = True
            elif isinstance(info, Discomfort):
                discomfort = True
            elif isinstance(info, Collision):
                collision = True
            elif isinstance(info, Timeout):
                timeout = True

    else: # MPC policy
        policy = LocMPC(N_H, T)
        policy_config_file = os.path.join(os.getcwd(), args.policy_config)
        policy_config = configparser.RawConfigParser()
        policy_config.read(policy_config_file)
        policy.configure(policy_config)

        # Initialize a robot
        robot = Robot(env_config, 'robot')
        robot.set_policy(policy)
        robot.set(org[0], org[1], -org[0], -org[1], 0, 0, np.pi/2)
        robot.set_visibility(args.robot_vis)
        env.set_robot(robot)
        # Start the simulation
        ob = env.reset(phase, args.test_case)
        done = False

        # Initialize the predictor using S-LSTM
        model = 'OUTPUT_BLOCK/eth_data/lstm_social_None.pkl'
        model_name = model.split('/')[-1].replace('.pkl', '')
        # print("LSTM Model Name:", model_name)
        # Load LSTM model 
        filename = os.path.join(os.path.dirname(trajnet_path), model)
        predictor = load_predictor(filename, device=device)

        policy.set_lstm_model(predictor, device) 
        state = JointState(robot.get_full_state(), ob)
        last_actions = ActionXY(0.0, 0.0); last_acc = (0.0, 0.0)
        policy.compute(state, last_actions)
        collision = False; discomfort = False; success = False; timeout = False
        jerk_intg = 0.0; acc_intg = 0.0 

        while not done:
            state = JointState(robot.get_full_state(), ob)
            action = policy.compute(state, last_actions) # for 'holonomic' model, actions include vx, vy
            actions = list(); actions.append(action)
            ob, _, done, info = env.step(actions)
            current_pos = np.array(robot.get_position())
            acc = [(action.vx-last_actions.vx)/T, (action.vy-last_actions.vy)/T]
            jrate = [(acc[0]-last_acc[0])/T, (acc[1]-last_acc[1])/T]
            acc_intg += T*(acc[0]**2 + acc[1]**2); jerk_intg += T*(jrate[0]**2 + jrate[1]**2)
            last_actions = action; last_acc = acc
            if isinstance(info, ReachGoal):
                success = True
            elif isinstance(info, Collision):
                collision = True
            elif isinstance(info, Discomfort):
                discomfort = True
            elif isinstance(info, Timeout):
                timeout = True
    
    # # # PLOT SIMS
    # output_folder = "results/single_vFinal/" 
    # if args.robot_vis:
    #     output_folder += "/visible/" + control_policy
    # else:   
    #     output_folder += "/invisible/" + control_policy

    # if not os.path.exists(output_folder):
    #     os.makedirs(output_folder)
    # if isinstance(info, Collision):
    #     output_file = output_folder + "/coll_sim_" + str(args.test_case) + ".gif"
    # else:
    #     output_file = output_folder + "/sim_" + str(args.test_case) + ".gif"
    # env.render('video', output_file)
    # print(info)
    return success, collision, discomfort, timeout, env.global_time, acc_intg/env.global_time, jerk_intg/env.global_time

def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('--seed', type=int, default=96)
    parser.add_argument('--n_sim', type=int, default=10)
    parser.add_argument('--n_human', type=int, default=5)
    parser.add_argument('--scenario', type=str, default='circle')
    parser.add_argument('--visible', default=False, action='store_true')
    input_parser = parser.parse_args()

    NN = input_parser.n_sim; N_H = input_parser.n_human; scenario = input_parser.scenario; seed = input_parser.seed
    robot_vis = input_parser.visible
    print(f"visible = {robot_vis}")
    print(NN, "simulations for", scenario, "crossing")
    random.seed(seed)
    if scenario == 'circle':
        # Stats = {'mpc': {}, 'sail': {}, 'sarl': {}, 'cadrl': {}, 'lstm_rl': {}}
        Stats = {'mpc': {}}#, 'cadrl': {}, 'sarl':{}}
        for x in Stats.keys():
            Stats[x]['success'] = int(0)
            Stats[x]['collision'] = int(0)
            Stats[x]['discomfort'] = int(0)
            Stats[x]['timeout'] = int(0)
            Stats[x]['traveltime'] = []
            Stats[x]['ave_effort'] = []
            Stats[x]['ave_jerk'] = []

        for k in range(NN):
            print(f"N_H = {N_H}; Simulation #{k+1}")
            # for policy in ['mpc', 'sarl', 'sail', 'cadrl', 'lstm_rl']: #
            for policy in ['mpc']:#, 'cadrl', 'sarl']:
                args = Args(policy, k, scen = 'circle', human_num=N_H, robot_vis=robot_vis, n_sim = NN)
                results = run(args)
                # print(f"Simulation # {k+1},Success: {results[0]} Collision: {results[1]}, Discomfort: {results[2]}")

                if results[0] == True: 
                    Stats[policy]['success'] += 1
                    Stats[policy]['traveltime'].append(results[4])
                    Stats[policy]['ave_effort'].append(results[5])
                    Stats[policy]['ave_jerk'].append(results[6]) 
                if results[1] == True: 
                    Stats[policy]['collision'] += 1 
                if results[2] == True: 
                    Stats[policy]['discomfort'] += 1 # successful, only adding discomfort count, rest are being added above. 
                if results[3] == True: 
                    Stats[policy]['timeout'] += 1

        for k, v in Stats.items():
            v['traveltime'] = round(np.mean(v['traveltime']), 2)
            v['ave_effort'] = round(np.mean(v['ave_effort']), 2)
            v['ave_jerk'] = round(np.mean(v['ave_jerk']), 2)
            print(k, v['success'], v['collision'], v['discomfort'], v['timeout'], v['traveltime'], v['ave_effort'], v['ave_jerk'])
        DF_circle = pd.DataFrame.from_dict(Stats)
        
        # Saving results
        # print(f"visible while saving? = {robot_vis}")
        if (robot_vis is True):
            # print(f"visible while saving? = {robot_vis}")
            filePath = 'results/single_vFinal/visible/'
        else:
            # print(f"invisible while saving? = {robot_vis}")
            filePath = 'results/single_vFinal/invisible/'
        if not os.path.exists(filePath):
            os.makedirs(filePath)
            # print(f"filePath = {filePath}")
        saved_file = filePath + 'Statistics_circle' + str(N_H) + '.csv'
        DF_circle.to_csv(saved_file)
    elif scenario == 'square':
        # Stats = {'mpc': {}, 'sarl': {}, 'cadrl': {}, 'lstm_rl': {}}
        Stats = {'sail': {}}
        for x in Stats.keys():
            Stats[x]['success'] = int(0)
            Stats[x]['collision'] = int(0)
            Stats[x]['discomfort'] = int(0)
            Stats[x]['traveltime'] = []
            Stats[x]['ave_effort'] = []
            Stats[x]['ave_jerk'] = []

        for k in range(NN):
            print("Simulation #", k+1)
            # for policy in ['mpc', 'sarl', 'sail', 'cadrl', 'lstm_rl']: #
            for policy in ['mpc']:
                args = Args(policy, k, scen = 'square', human_num=N_H)
                results = run(args)
                if results[0] == True: 
                    Stats[policy]['success'] += 1 
                    Stats[policy]['traveltime'].append(results[3])
                    Stats[policy]['ave_effort'].append(results[4])
                    Stats[policy]['ave_jerk'].append(results[5])        
                if results[1] == True: 
                    Stats[policy]['collision'] += 1 
                if results[2] == True: 
                    Stats[policy]['discomfort'] += 1
                    Stats[policy]['success'] += 1
                    Stats[policy]['traveltime'].append(results[3])
                    Stats[policy]['ave_effort'].append(results[4])
                    Stats[policy]['ave_jerk'].append(results[5])  

        for k, v in Stats.items():
            v['traveltime'] = round(np.mean(v['traveltime']), 2)
            v['ave_effort'] = round(np.mean(v['ave_effort']), 2)
            v['ave_jerk'] = round(np.mean(v['ave_jerk']), 2)
            print(k, v['success'], v['collision'], v['discomfort'], v['traveltime'], v['ave_effort'], v['ave_jerk'])

        DF_square = pd.DataFrame.from_dict(Stats)
        saved_file = 'disc_Statistics_square_' + str(N_H) + '.csv'
        DF_square.to_csv(saved_file)
    else:
        raise NotImplementedError


if __name__ == '__main__':
    main()
